LCQPow -- A Solver for Linear Complementarity Quadratic Programs

In this paper we introduce an open-source software package written in C++ for efficiently finding solutions to quadratic programming problems with linear complementarity constraints. These problems arise in a wide range of applications in engineering and economics, and they are challenging to solve due to their structural violation of standard constraint qualifications, and highly nonconvex, nonsmooth feasible sets. This work extends a previously presented algorithm based on a sequential convex programming approach applied to a standard penalty reformulation. We examine the behavior of local convergence and introduce new algorithmic features. Competitive performance profiles are presented in comparison to state-of-the-art solvers and solution variants in both existing and new benchmarks.

==> figures/MIQP/bin_curvature.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "xrange = [0, 1]\n",
    "yrange = [-0.3, 0.3]\n",
    "x = np.arange(xrange[0], xrange[1], 1/1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"]})\n",
    "\n",
    "# Create figure\n",
    "fig, ax2 = plt.subplots(figsize= (10,10))\n",
    "\n",
    "y1 = (x-0.5)**2 - 0.25\n",
    "y2 = x*(1-x)\n",
    "\n",
    "rho_vals = [0, 0.5, 1, 1.5, 2]\n",
    "for rho in rho_vals:\n",
    "    name = r\"$\\rho = %1.1f$\" % rho\n",
    "    ax2.plot(x, y1 + rho*y2, label = name)\n",
    "\n",
    "plt.legend(fontsize=20)\n",
    "\n",
    "plt.xticks(np.arange(0, 2, step=1), fontsize=20)\n",
    "plt.yticks([-0.25, 0, 0.25], fontsize=20)\n",
    "plt.xlabel(\"$b$\", fontsize=20)\n",
    "plt.ylabel(r\"$(b-0.5)^2 + \\rho~b~(1-b)$\", fontsize=20)\n",
    "plt.xlim(xrange)\n",
    "plt.ylim(yrange)\n",
    "\n",
    "# Axis: Remove ticks and increase line width\n",
    "ax2.tick_params(axis=u'both', which=u'both',length=0)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig('bin_curvature.pdf', format=\"pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/MIQP/bin_rep_box_2d.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyrange = [0, 1]\n",
    "x = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "y = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "\n",
    "X,Y = np.meshgrid(x,y)\n",
    "Z1 = X*(1-X) + Y*(1-Y)\n",
    "\n",
    "xaxis_x = [0, xyrange[1]]\n",
    "xaxis_y = [0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"]})\n",
    "\n",
    "# Create figure\n",
    "fig, ax = plt.subplots(figsize= (10,10))\n",
    "\n",
    "# Number of level lines to be plotted\n",
    "levels = 6\n",
    "\n",
    "# Plot the color gradient and contour\n",
    "cols = ['white', 'whitesmoke', 'gainsboro', 'lightgray', 'darkgrey', 'grey', 'dimgray']\n",
    "plt.contourf(X,Y,Z1, colors = cols, levels=levels)\n",
    "CS = ax.contour(X,Y,Z1, colors='k', linestyles =  'dashed', levels=levels )\n",
    "\n",
    "# Ticks and labels\n",
    "plt.xticks(np.arange(0, 2, step=1), fontsize=20)\n",
    "plt.yticks(np.arange(1, 2, step=1), fontsize=20)\n",
    "plt.xlabel(\"$b_i$\", fontsize=20)\n",
    "plt.ylabel(\"$b_j$\", fontsize=20)\n",
    "plt.xlim(xyrange)\n",
    "plt.ylim(xyrange)\n",
    "\n",
    "# Axis: Remove ticks and increase line width\n",
    "ax.tick_params(axis=u'both', which=u'both',length=0)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig('bin_rep_box_2d.pdf', format=\"pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/algorithm/gradient_perturb.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyrange = [0, 10]\n",
    "x = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "y = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "\n",
    "X,Y = np.meshgrid(x,y)\n",
    "Z1 = (X-1)*(X-1) + (Y-1)*(Y - 1)\n",
    "\n",
    "xaxis_x = [0, xyrange[1]]\n",
    "xaxis_y = [0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"]})\n",
    "\n",
    "# Create figure\n",
    "fig, ax = plt.subplots(figsize= (10,10))\n",
    "\n",
    "# Number of level lines to be plotted\n",
    "levels = 12\n",
    "\n",
    "# Plot the color gradient and contour\n",
    "cols = ['white', 'whitesmoke', 'gainsboro', 'lightgrey', 'lightgray',  'silver', 'darkgrey', 'darkgray', 'grey', 'gray', 'dimgray']\n",
    "plt.contourf(X,Y,Z1, colors = cols, levels=levels)\n",
    "CS = ax.contour(X,Y,Z1, colors='k', linestyles =  'dashed', levels=levels )\n",
    "plt.plot([8, 0], [0, 8], 'kx', linewidth = 2)\n",
    "\n",
    "plt.plot([0.5, 8, 10], [0.5, 0, 0], 'k-', linewidth = 2)\n",
    "plt.plot([0.5, 0, 0], [0.5, 8, 10], 'k-', linewidth = 2)\n",
    "\n",
    "# Ticks and labels\n",
    "plt.xticks(np.arange(0, 10, step=2))\n",
    "plt.yticks(np.arange(0, 10, step=2))\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "plt.xlim(xyrange)\n",
    "plt.ylim(xyrange)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig('counter1.png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/algorithm/saddle/warm_up_penalty_contour_saddle_points.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyrange = [-0.15, 2.15]\n",
    "x = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "y = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "\n",
    "rho = 4\n",
    "\n",
    "X,Y = np.meshgrid(x,y)\n",
    "Z1 = (X-1)*(X-1) + (Y-1)*(Y - 1) + rho*X*Y\n",
    "\n",
    "xaxis_x = [0, xyrange[1]]\n",
    "xaxis_y = [0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"],\n",
    "    \"font.size\": 40\n",
    "})\n",
    "\n",
    "# Create figure\n",
    "fig, ax = plt.subplots(figsize= (10,10))\n",
    "\n",
    "# Number of level lines to be plotted\n",
    "levels = 12\n",
    "\n",
    "plt.contourf(X,Y,Z1, cmap = 'Greys', levels=levels)\n",
    "CS = ax.contour(X,Y,Z1, colors='k', linestyles =  'dashed', levels=levels )\n",
    "plt.plot(xaxis_x, xaxis_y, 'k-', linewidth = 4)\n",
    "plt.plot(xaxis_y, xaxis_x, 'k-', linewidth = 4)\n",
    "plt.plot([1, 0, 0], [0, 1, 0], 'kx', markersize = 15)\n",
    "\n",
    "rhok = pow(2.0, -6)\n",
    "while rhok < 10e2:\n",
    "    rhok = rhok*2;\n",
    "\n",
    "    if rho == rhok:\n",
    "        continue\n",
    "\n",
    "    plt.plot(2.0/(2+rhok), 2.0/(2+rhok), 'kx', markersize = 15)\n",
    "\n",
    "plt.plot(2.0/(2 + rho), 2.0/(2 + rho), color=\"red\", marker=\"o\", markersize=15)\n",
    "\n",
    "# Load sample paths\n",
    "x_sample_1 = np.loadtxt(\"x1.txt\")\n",
    "y_sample_1 = np.loadtxt(\"x2.txt\")\n",
    "x_sample_2 = np.loadtxt(\"x1_2.txt\")\n",
    "y_sample_2 = np.loadtxt(\"x2_2.txt\")\n",
    "\n",
    "# plt.plot(x_sample_1, y_sample_1, 'b-', alpha=0.4, linewidth = 2)\n",
    "# plt.plot(x_sample_2, y_sample_2, 'b-', alpha=0.4, linewidth = 2)\n",
    "\n",
    "# Ticks and labels\n",
    "plt.xticks(np.arange(0, 2, step=1))\n",
    "plt.yticks(np.arange(0, 2, step=1))\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\", labelpad=10)\n",
    "plt.xlim(xyrange)\n",
    "plt.ylim(xyrange)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig(r'warm_up_penalty_contour_%d.png' % rho, format='png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "interpreter": {
   "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
  },
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/algorithm/warm_up_objective_contour.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyrange = [-0.15, 2.15]\n",
    "x = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "y = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "\n",
    "rho = 0\n",
    "\n",
    "X,Y = np.meshgrid(x,y)\n",
    "Z1 = (X-1)*(X-1) + (Y-1)*(Y - 1) + rho*X*Y\n",
    "\n",
    "xaxis_x = [0, xyrange[1]]\n",
    "xaxis_y = [0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"],\n",
    "    \"font.size\": 40\n",
    "})\n",
    "\n",
    "# Create figure\n",
    "fig, ax = plt.subplots(figsize = (10,10))\n",
    "\n",
    "# Number of level lines to be plotted\n",
    "levels = 12\n",
    "\n",
    "plt.contourf(X,Y,Z1, cmap = 'Greys', levels=levels)\n",
    "CS = ax.contour(X,Y,Z1, colors='k', linestyles =  'dashed', levels=levels )\n",
    "plt.plot(xaxis_x, xaxis_y, 'k-', linewidth = 4)\n",
    "plt.plot(xaxis_y, xaxis_x, 'k-', linewidth = 4)\n",
    "plt.plot([1, 0, 0], [0, 1, 0], 'kx', markersize = 15)\n",
    "\n",
    "# Ticks and labels\n",
    "plt.xticks(np.arange(0, 2, step=1))\n",
    "plt.yticks(np.arange(0, 2, step=1))\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\", labelpad=35)\n",
    "plt.xlim(xyrange)\n",
    "plt.ylim(xyrange)\n",
    "\n",
    "# Axis: Remove ticks and increase line width\n",
    "# ax.tick_params(axis=u'both', which=u'both',length=0)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig(r'warm_up_objective_contour.png', format='png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "vscode": {
   "interpreter": {
    "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> figures/algorithm/warm_up_penalty_contour.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "from matplotlib import pyplot as plt\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "xyrange = [-2.15, 2.15]\n",
    "x = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "y = np.arange(xyrange[0], xyrange[1], 1/1000)\n",
    "\n",
    "X,Y = np.meshgrid(x,y)\n",
    "Z1 = X*Y\n",
    "\n",
    "xaxis_x = [0, xyrange[1]]\n",
    "xaxis_y = [0, 0]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 720x720 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Use latex\n",
    "plt.rcParams.update({\n",
    "    \"text.usetex\": True,\n",
    "    \"font.family\": \"sans-serif\",\n",
    "    \"font.sans-serif\": [\"Helvetica\"],\n",
    "    \"font.size\": 40\n",
    "})\n",
    "\n",
    "# Create figure\n",
    "fig, ax = plt.subplots(figsize= (10,10))\n",
    "\n",
    "# Number of level lines to be plotted\n",
    "levels = 20\n",
    "\n",
    "plt.contourf(X,Y,Z1, cmap = 'Greys', levels=levels)\n",
    "CS = ax.contour(X,Y,Z1, colors='k', linestyles =  'dashed', levels=levels )\n",
    "plt.plot(xaxis_x, xaxis_y, 'k-', linewidth = 4)\n",
    "plt.plot(xaxis_y, xaxis_x, 'k-', linewidth = 4)\n",
    "plt.plot([1, 0, 0], [0, 1, 0], 'kx', markersize = 15)\n",
    "\n",
    "# Ticks and labels\n",
    "plt.xticks(np.arange(-1, 2, step=1))\n",
    "plt.yticks(np.arange(-1, 2, step=1))\n",
    "plt.xlabel(\"$x_1$\")\n",
    "plt.ylabel(\"$x_2$\")\n",
    "plt.xlim(xyrange)\n",
    "plt.ylim(xyrange)\n",
    "\n",
    "# Axis: Remove ticks and increase line width\n",
    "# ax.tick_params(axis=u'both', which=u'both',length=0)\n",
    "\n",
    "# Export to pdf and svg\n",
    "fig.savefig(r'warm_up_penalty_contour.png', format='png', bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.10 64-bit",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  },
  "vscode": {
   "interpreter": {
    "hash": "916dbcbb3f70747c44a77c7bcd40155683ae19c65e1c03b4aa3499c5328201f1"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> tester.m <==
Q = [2 0; 0 2];
g = [-2; -2];
A = [];

[x,fval,exitflag,iter,lambda,auxOutput] = qpOASES(Q, g, A, [0; 0], [inf; inf]);

==> untitled.m <==
Q = [2 0; 0 2];
g = [-2; -2];
A = [];

[x,fval,exitflag,iter,lambda,auxOutput] = qpOASES(Q, g, A, [0; 0], [inf; inf], [], []);
